A DFT+U type functional derived to explicitly address the flat plane condition

A new DFT+U type corrective functional is derived from first principles to enforce the flat plane condition on localized subspaces, thus dispensing with the need for an ad hoc derivation from the Hubbard model. The newly derived functional as given by equation 5 yields relative errors below 0.6% in the total energy of the dissociated s-block dimers as well as the dissociated H5+ ring system. In comparison bare PBE and PBE+U (using Dudarev's 1998 Hubbard functional) yields relative energetic errors as high as 8.0% and 20.5% respectively.

==> h5+_for_main_paper_25_10_22.py <==
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt
import pandas as pd

from matplotlib import rc
from pylab import rcParams

a=0.5*246/72.27
rcParams['figure.figsize'] = 10, 6


fontsize=25

fontsize_of_values_beside_bar=20


sns.set(style="white", font_scale=1.0, rc={'text.usetex' : True, 'font.size':fontsize_of_values_beside_bar, "axes.edgecolor": "black", "font.family": "serif", "font.serif": ["Times"]})




data_file=pd.DataFrame({'values': [1.034335567250011 , 12.290524820639886 , 15.949666260621667 , 14.610172490859615 , 10.811288958704678 , 14.610172490859615 ,17.877409765495553 , 0.083416457497187 , 18.348797373829658], 'color': ['DFT','DFT+U','DFT+U','DFT+U+J','DFT+U+J','jmDFT','jmDFT','BLR22','BLR22'], 'labels': ['DFT','DFT+(U-J)','DFT+U','DFT+U+J','DFT+U+J (minority term)','l-jmDFT','l-jmDFT (Upper)',' BLOR22','BLOR22 (Upper)']})



ax = sns.barplot(x='values', y="labels", hue="color",data=data_file, palette='inferno', dodge=False)

ax.set(xlim=(0.0, 30), ylim=(9.0 -0.4), ylabel="",xlabel="Relative Error (\%)")
sns.despine(left=False, bottom=False)


ax.set_xlabel("Relative Error (\%)", fontdict= { 'fontsize': fontsize, 'fontweight':'bold'})
plt.tick_params(axis='both', labelsize=fontsize)



for i in ax.containers:
    ax.bar_label(i,padding=5, fmt='%.2f')


def change_width_horizontal(ax, new_value) :
    
    for patch in ax.patches :
        
        current_height = patch.get_height()
        diff = current_height - new_value

        # we change the bar width
        patch.set_height(new_value)

        # we recenter the bar
        patch.set_y(patch.get_y() + diff * .5)


change_width_horizontal(ax, 0.6)


ax.legend(ncol=2, loc="lower right", frameon=True,  fontsize=fontsize)

ax.legend_.remove()

hatches = ['', '', '', '', '', '','', '', '', '', '', '','', '', '', '', '', '','', '', '', '', '', '','', '', '', '', '', '','', '', '', 'x', 'x', 'x','x', 'x', 'x', 'x', '', '','', '', 'x', 'x', '*', 'o','-', '+', 'x', '\\', '*', 'o','-', '+', 'x', '\\', '*', 'o','-', '+', 'x', '\\', '*', 'o','-', '+', 'x', '\\', '*', 'o']


for i,thisbar in enumerate(ax.patches):
    # Set a different hatch for each bar
    thisbar.set_hatch(hatches[i])


plt.tight_layout()
plt.savefig('h5+.pdf',bbox_inches='tight')  
plt.show()




